3D GameDev Arena: Benchmarking Coding Agents That Plan, Build, and Playtest extreme Long-Horizon Browser Games

Coding agents now resolve repository issues and generate compact playable games, but whether they can build a large 3D game from scratch remains open. Such games tightly couple mechanics, scenes, assets, and interaction logic, and their quality rests on player enjoyment, which existing benchmarks rarely assess. Thus, we introduce 3D GameDev Arena, a first extreme long-horizon benchmark of 108 from-scratch game-development tasks across 14 genres. Given only a text specification and UI/UX reference images, a fully automated plan--implement--test--repair pipeline builds each task into a self-contained browser game. Runs average $\sim$1,000 LLM calls ; the longest uses 14,407 calls, 2.13B tokens, and 608 assets. Evaluation spans (1) objective code-level functional acceptance against the game specification, (2) agent-based QA and playtesting of 3D presentation and playability, and (3) blind pairwise Bradley-Terry human preference in a public arena. The preliminary findings indicate that long-horizon 3D game development remains far from solved, and code-level correctness alone does not dictate player preference. The public arena is hosted online.

==> figure_sources/benchmark-distribution/generate.py <==
#!/usr/bin/env python3
"""Rebuild the audited two-level sunburst from the companion CSV."""

from __future__ import annotations

import csv
import os
from pathlib import Path
import tempfile

# Keep caches out of the manuscript and support sandboxed/headless builds.
os.environ.setdefault("MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "game-arena-mpl"))
os.environ.setdefault("XDG_CACHE_HOME", str(Path(tempfile.gettempdir()) / "game-arena-chart-cache"))

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch, Wedge
import numpy as np
import pubfig as pf

HERE = Path(__file__).resolve().parent
OUT = HERE.parent.parent / "figures" / "benchmark-distribution"
WIDTH_IN, HEIGHT_IN = 5.50, 4.25
COLORS = ("#BCA6D1", "#DFC27D", "#94B7B1")
LEVELS = ("easy", "medium", "difficult")
LABELS = (
    "FPS", "Action", "Action-adventure", "Role-playing", "Platforming", "Puzzle",
    "Survival", "Horror", "Racing", "Sports", "Simulation", "Strategy", "Roguelike",
    "Sandbox",
)


def load_data() -> tuple[list[dict[str, str]], np.ndarray]:
    with (HERE / "data.csv").open(newline="", encoding="utf-8") as stream:
        rows = list(csv.DictReader(stream))
    values = np.array([[int(row[level]) for level in LEVELS] for row in rows])
    assert values.shape == (14, 3)
    assert np.all(values >= 3), "Each category-difficulty cell must contain at least three tasks"
    assert values.sum(axis=0).tolist() == [42, 71, 137]
    assert values.sum() == 250
    assert sum(int(row["existing"]) for row in rows) == 187
    assert sum(int(row["added"]) for row in rows) == 63
    for row, counts in zip(rows, values):
        assert int(row["total"]) == int(sum(counts)) == int(row["existing"]) + int(row["added"])
    return rows, values


def tangent_rotation(angle: float) -> float:
    """Rotate labels along the arc while keeping their baseline upright."""
    rotation = (angle - 90 + 180) % 360 - 180
    if rotation > 90:
        rotation -= 180
    if rotation < -90:
        rotation += 180
    return rotation


def spaced_label_positions(entries: list[dict]) -> list[dict]:
    """Keep leader lines ordered and reserve room for compact single-line labels."""
    entries.sort(key=lambda entry: entry["natural_y"])
    lower, upper, gap = 0.29, 3.63, 0.34
    for index, entry in enumerate(entries):
        entry["label_y"] = max(entry["natural_y"], lower if index == 0 else entries[index - 1]["label_y"] + gap)
    if entries[-1]["label_y"] > upper:
        entries[-1]["label_y"] = upper
        for index in range(len(entries) - 2, -1, -1):
            entries[index]["label_y"] = min(entries[index]["label_y"], entries[index + 1]["label_y"] - gap)
    assert entries[0]["label_y"] >= lower - 1e-9
    return entries


def main() -> None:
    rows, values = load_data()
    plt.rcParams.update({
        "font.family": "Arial", "font.size": 10,
        "pdf.fonttype": 42, "ps.fonttype": 42,
        "svg.fonttype": "none",
    })
    fig = plt.figure(figsize=(WIDTH_IN, HEIGHT_IN), facecolor="white")
    # Data units are physical inches: all ring and type dimensions are explicit.
    ax = fig.add_axes((0, 0, 1, 1))
    ax.set_xlim(0, WIDTH_IN)
    ax.set_ylim(0, HEIGHT_IN)
    ax.set_aspect("equal")
    ax.axis("off")
    center = np.array([WIDTH_IN / 2, 1.99])
    hole_radius, group_radius = 0.59, 0.96
    outer_inner, outer_radius = 0.985, 1.42
    inner_number_radius = (hole_radius + group_radius) / 2
    outer_number_radius = (outer_inner + outer_radius) / 2
    total = int(values.sum())
    cursor = 60.0  # Rotate the same catalog order to obtain seven labels per side.
    labels: list[dict] = []
    allocated_degrees = 0.0
    for index, (row, counts) in enumerate(zip(rows, values)):
        group_span = int(row["total"]) / total * 360
        group_end = cursor - group_span
        middle = (cursor + group_end) / 2
        angle = np.deg2rad(middle)
        direction = np.array([np.cos(angle), np.sin(angle)])
        ax.add_patch(Wedge(center, group_radius, group_end, cursor,
                           width=group_radius - hole_radius,
                           facecolor="#EDF0F2" if index % 2 == 0 else "#DDE2E7",
                           edgecolor="white", linewidth=0.85))
        xy = center + inner_number_radius * direction
        ax.text(*xy, row["total"], ha="center", va="center", fontsize=10.4,
                color="#273446", fontweight="bold",
                rotation=tangent_rotation(middle), rotation_mode="anchor")
        sub_cursor = cursor
        for segment, count in enumerate(counts):
            span = int(count) / total * 360
            end = sub_cursor - span
            mid = (sub_cursor + end) / 2
            ax.add_patch(Wedge(center, outer_radius, end, sub_cursor,
                               width=outer_radius - outer_inner,
                               facecolor=COLORS[segment], edgecolor="white", linewidth=0.45))
            xy = center + outer_number_radius * np.array([np.cos(np.deg2rad(mid)), np.sin(np.deg2rad(mid))])
            ax.text(*xy, str(count), ha="center", va="center", fontsize=10.2,
                    color="#172932",
                    rotation=tangent_rotation(mid), rotation_mode="anchor")
            sub_cursor = end
            allocated_degrees += span
        assert abs(sub_cursor - group_end) < 1e-9
        labels.append({"text": LABELS[index], "direction": direction,
                       "natural_y": float(center[1] + 1.55 * direction[1]),
                       "side": 1 if direction[0] > 0 else -1})
        cursor = group_end
    assert abs(allocated_degrees - 360) < 1e-9
    assert abs(cursor - (60 - 360)) < 1e-9

    # Leaders refer to entire category sectors; tier counts stay on the outer ring.
    for side in (-1, 1):
        entries = spaced_label_positions([entry for entry in labels if entry["side"] == side])
        assert len(entries) == 7
        for entry in entries:
            start = center + (outer_radius + 0.018) * entry["direction"]
            bend = center + (outer_radius + 0.095) * entry["direction"]
            end_x = 4.28 if side == 1 else 1.22
            ax.plot([start[0], bend[0], end_x], [start[1], bend[1], entry["label_y"]],
                    color="#9AA6B6", linewidth=0.65, solid_capstyle="round", zorder=0)
            ax.text(end_x + side * 0.04, entry["label_y"], entry["text"],
                    ha="left" if side == 1 else "right", va="center",
                    fontsize=10.4, color="#243244", linespacing=1.12)

    ax.text(center[0], center[1] + 0.17, "250", ha="center", va="center",
            fontsize=27, fontweight="bold", color="#243244")
    ax.text(center[0], center[1] - 0.12, "game tasks", ha="center", va="center",
            fontsize=11, color="#243244")
    ax.text(center[0], center[1] - 0.33, "14 categories", ha="center", va="center",
            fontsize=10.2, color="#536175")
    handles = [Patch(facecolor=color, edgecolor="none", label=f"{level.capitalize()} ({int(count)})")
               for level, color, count in zip(LEVELS, COLORS, values.sum(axis=0))]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.5, 0.985),
               ncol=3, frameon=False, fontsize=10.4, handlelength=1.05,
               handletextpad=0.4, columnspacing=1.4, borderaxespad=0)

    # Direct Wedge geometry keeps exactly proportional angles; pubfig exports all formats.
    spec = pf.FigureSpec(name="game-arena", font_family="Arial", default_raster_dpi=300)
    paths = pf.batch_export(fig, OUT, formats=("pdf", "svg", "png"), spec=spec,
                           width=WIDTH_IN * 25.4, height_mm=HEIGHT_IN * 25.4,
                           dpi=300, trim=False, svg_fonttype="none")
    print("validated: 250 tasks; 14 categories; 42 cells; minimum cell = 3; angular total = 360 degrees")
    for path in paths:
        print(path)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts/build_addendum.py <==
#!/usr/bin/env python3
"""Reproduce all new numeric tables and the editable TikZ case figure.

Standard-library-only; reads frozen data under analysis/data, never game logs.
Run from any directory: python3 scripts/build_addendum.py
"""
import csv
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'analysis/data'
TEX = ROOT / 'overleaf' if (ROOT / 'overleaf').is_dir() else ROOT
MODELS = [('codex-gpt-6-astra', 'Astra/Codex'),
          ('codex-gpt-6.1-sol', 'Sol/Codex'),
          ('kimi-k3', 'Kimi/Kimi Code'), ('zcode-glm-5.3', 'GLM/ZCode')]
# Names used by the two tables that the paper still includes (Appendix "Long-Horizon Analysis").
SHORT = {'codex-gpt-6-astra': r'\texttt{gpt-6-astra}', 'codex-gpt-6.1-sol': r'\texttt{gpt-6.1-sol}',
         'kimi-k3': r'\texttt{kimi-k3}', 'zcode-glm-5.3': r'\texttt{glm-5.3}'}
FEW_GLM = r'\texttt{glm-5.3} has very few builds in this archive, so its values are indicative only.'


def read(name):
    with (DATA / name).open(newline='') as f:
        return list(csv.DictReader(f))


def one(rows, **filters):
    found = [r for r in rows if all(r[k] == v for k, v in filters.items())]
    assert len(found) == 1, (filters, len(found))
    return found[0]


def pct(v):
    return f'{100 * float(v):.2f}' if v != '' else '--'


def write(name, text):
    if name == 'tables/retrospective-delegation.tex':
        text = text.replace(r'\begin{table*}[tp]', r'\begin{table}[htbp]').replace(r'\end{table*}', r'\end{table}')
    p = TEX / name
    p.parent.mkdir(parents=True, exist_ok=True)
    p.write_text(text + '\n')


def table(name, label, caption, spec, header, rows, note, env='table*', pos='tp'):
    write('tables/' + name + '.tex', '\n'.join([
        r'\begin{' + env + '}[' + pos + ']', r'\centering\small', r'\setlength{\tabcolsep}{4pt}',
        r'\caption{' + caption + '}', r'\label{' + label + '}',
        r'\begin{tabular}{' + spec + '}', r'\toprule', header + r' \\',
        r'\midrule', *(' & '.join(r) + r' \\' for r in rows),
        r'\bottomrule', r'\end{tabular}',
        r'\par\smallskip{\footnotesize ' + note + '}', r'\end{' + env + '}']))


def main():
    (ROOT / 'checks').mkdir(exist_ok=True)
    models = read('academic-lgr-models.csv')
    runs = read('run-extract.csv')
    meta = json.loads((DATA / 'academic-counts.json').read_text())
    assert meta['input_snapshot_sha256'] == '12f74ecbf485a684fedbd377e6f57b12db8dcc785ab2f06b7dbc7f42252f7a39'
    assert len(runs) == len({r['result_id'] for r in runs}) == 175
    assert len({r['prompt_id'] for r in runs}) == 73
    assert sum(r['task_scale_current_reference'] == 'long' for r in runs) == 53
    assert all(not r['academic_Q'] and not r['academic_Q_obs'] for r in runs)
    selected = []
    late_rows = []
    for key, name in MODELS[:3]:
        pair = [one(models, cohort='long', review='consensus', scope='root',
                    period='q4', metric=m, configuration_id=key) for m in ['LGR', 'LPA0']]
        selected.extend(pair)
        a, b = pair
        late_rows.append([name, a['n_all'], pct(a['macro_conditional_point']),
                          pct(a['macro_adjudicable_coverage']), a['n_valid'],
                          pct(b['macro_conditional_point']),
                          pct(b['macro_adjudicable_coverage']), b['n_valid']])
    table('retrospective-late', 'tab:retrospective-late',
          'Late-stage goal and initial-plan alignment on structurally larger tasks.',
          'lrrrrrrr', r'Configuration & $N$ & LGR (\%) & Cov. (\%) & $n_G$ & LPA0 (\%) & Cov. (\%) & $n_P$',
          late_rows, r'$N$: all versions in this structural group; $n_G,n_P$: games with defined conditional rates. Rates are game-equal means on adjudicable actions in operation quartile 4; coverage retains unknown evidence. A value of 100\% does not certify unsampled actions. The two metrics can have different valid game sets. GLM ($N=1$) is reported in Appendix~\ref{sec:retrospective-appendix}.')
    complete_rows = []
    for cohort, cohort_name in [('all', 'All'), ('long', 'Large')]:
        for key, name in MODELS:
            for metric, metric_name in [('LGR', 'GR'), ('LPA0', 'PA')]:
                r = one(models, cohort=cohort, review='consensus', scope='root', period='q4', metric=metric, configuration_id=key)
                complete_rows.append([cohort_name, SHORT[key], metric_name,
                                      pct(r['macro_conditional_point']), pct(r['macro_adjudicable_coverage']),
                                      pct(r['lower']) + '--' + pct(r['upper'])])
    complete_rows[len(complete_rows) // 2][0] = '\\midrule\n' + complete_rows[len(complete_rows) // 2][0]
    table('retrospective-all', 'tab:retrospective-all',
          r'\textbf{Goal retention (GR) and plan adherence (PA) in the last quarter of a run}, for all builds and for builds of large tasks.',
          'lllrrr', r'Tasks & Configuration & Metric & Rate (\%) & Coverage (\%) & Bounds (\%)',
          complete_rows, r'Rate: share of aligned operations among those that could be judged. Coverage: share of operations that could be judged. Bounds: share of aligned operations if every unclear operation counted as deviating (lower) or as aligned (upper); they are not confidence intervals. ' + FEW_GLM,
          env='table', pos='htbp')
    quality = read('academic-quality-models.csv')
    quality_rows = []
    quality_check = []
    for key, name in MODELS:
        r = one(quality, cohort='all', configuration_id=key, scope='historical', weight_set='default')
        observed = [x for x in runs if x['configuration_id'] == key and x['academic_F_historical_observed']]
        n = len(observed)
        assert n == int(r['F_observed_n'])
        mean = sum(float(x['academic_F_historical_observed']) for x in observed) / n if n else None
        if n:
            assert abs(mean - float(r['F_observed_conditional_mean'])) < 1e-12
        coverage = sum(float(x['academic_F_historical_coverage']) for x in runs if x['configuration_id'] == key) / int(r['n_all'])
        assert abs(coverage - float(r['F_mean_coverage'])) < 1e-12
        quality_rows.append([name, str(n) + '/' + r['n_all'], pct(str(mean)) if n else '--', pct(str(coverage))])
        quality_check.append({'configuration_id': key, 'observed_n': n, 'mean': mean, 'full_cohort_coverage': coverage})
    assert sum(x['observed_n'] for x in quality_check) == 19
    table('retrospective-functional', 'tab:retrospective-functional',
          'Strict functional-evidence subset; conditional scores and full-cohort coverage.',
          'lrrr', r'Configuration & Observed/all & $F_{\mathrm{obs}}$ (\%) & Cohort coverage (\%)',
          quality_rows, r'$F_{\mathrm{obs}}$ averages over versions with observed functional evidence. Coverage averages over every version of the configuration, including those with no functional evidence; it is not coverage of the scored subset. These retrospective atomic weights differ from the criterion-based Functional score in Section~\ref{sec:code-acceptance}.')
    sensitivities = read('academic-sensitivities.csv')
    sens_rows = []
    for key, name in MODELS:
        values = []
        for cohort in ['all', 'long']:
            a = one(models, cohort=cohort, review='consensus', scope='root', period='all', metric='LGR', configuration_id=key)
            b = one(sensitivities, cohort=cohort, configuration_id=key, metric='LGR_consensus', sensitivity='typed_procedural_D_to_U')
            values += [pct(a['macro_conditional_point']), pct(b['point'])]
        sens_rows.append([SHORT[key]] + values)
    table('retrospective-sensitivity', 'tab:retrospective-sensitivity',
          r'\textbf{Full-run goal retention} as judged (GR) and with process-rule violations set aside (GR$^{\dagger}$).',
          'lrrrr', r' & \multicolumn{2}{c}{All builds} & \multicolumn{2}{c}{Large tasks} \\ \cmidrule(lr){2-3}\cmidrule(lr){4-5}' + '\n'
          + r'Configuration & GR & GR$^{\dagger}$ & GR & GR$^{\dagger}$',
          sens_rows, r'Values are percentages. For GR$^{\dagger}$, operations that broke a process rule are counted as unclear, not as aligned. ' + FEW_GLM,
          env='table', pos='htbp')
    effort_rows = []
    for key, name in MODELS[:3]:
        r = one(runs, prompt_id='SP3D-073', configuration_id=key)
        assert r['academic_native_attribution_eligible'] == 'True'
        root, child = (int(float(r[k])) for k in ['academic_authenticated_root_logical_model_responses', 'academic_authenticated_descendant_model_responses'])
        effort_rows.append([name, f'{root:,}', f'{child:,}', f'{root+child:,}'])
    assert effort_rows == [['Astra/Codex', '1,064', '2,118', '3,182'], ['Sol/Codex', '2,242', '4,869', '7,111'], ['Kimi/Kimi Code', '170', '3,468', '3,638']]
    table('retrospective-delegation', 'tab:retrospective-delegation',
          'Root and descendant logical responses for SP3D-073.',
          'lrrr', r'Configuration & Root & Descendants & Total', effort_rows,
          r'Counts describe attributed observed windows, not tool calls, elapsed time, critical-path length, cost, or collaboration quality. Descendants can run in parallel; historical attribution and window completeness remain limitations.')
    fig_source = ROOT / 'analysis/case-figure.tikz'
    write('figures/retrospective-cases.tikz', fig_source.read_text().rstrip())
    with (DATA / 'selected-late-rows.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=list(selected[0])); w.writeheader(); w.writerows(selected)
    (ROOT / 'checks/generated-numeric-checks.json').write_text(json.dumps({
        'status': 'PASS', 'snapshot': meta['input_snapshot_sha256'],
        'cohort': {'versions': len(runs), 'games': 73, 'structurally_larger': 53},
        'late_table': late_rows, 'functional_recomputation': quality_check,
        'delegation': effort_rows,
        'checks': ['unique result IDs', 'cohort counts', 'no complete Q point',
                   'unique selected summary rows', 'F means independently recomputed from run extract',
                   'F coverage denominator independently checked', 'delegation totals checked'],
        'input_hashes': {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in sorted(DATA.iterdir()) if p.is_file()}
    }, ensure_ascii=False, indent=2) + '\n')
    print('PASS: generated 5 numeric tables and 1 editable case figure; checked 175 rows and 19 F observations.')


if __name__ == '__main__':
    main()


==> scripts/build_assets.py <==
#!/usr/bin/env python3
"""Recompute the numbers behind the 3D-asset subsection (Sec. sec:asset_strategy).

Standard-library only; opens its inputs read-only and writes nothing. It prints
the LaTeX rows of Table tab:asset_strategy and asserts the facts that
Takeaways 6 and 7 and Appendix app:asset-counting rely on.

Usage
  python3 -B scripts/build_assets.py <run-metrics.csv> <scores.csv> <comparison.sqlite3>

Inputs (kept outside the paper folder; pass their paths)
  run-metrics.csv     one row per build: configuration, task, folder of the
                      delivered game (artifact_root), and for builds with a source
                      snapshot the number of primitive-geometry constructor calls
                      (c_prim) and of generated models referenced in code (c_gen)
  scores.csv          agent-playtesting scores per game (presentation_100,
                      playability_100), joined on result_id
  comparison.sqlite3  arena database; only results.metadata_json is read, for the
                      record of models generated during each build

Why the table does not use the reference counts of run-metrics.csv
  c_ret and c_gen count model paths written as string literals in the game code.
  Games that load their models through a manifest file or a built path are not
  seen (about four in ten source builds of the two Codex configurations), so the
  counts are lower bounds that differ in tightness between configurations. The
  table therefore counts what every delivered game verifiably contains: distinct
  model files (.glb, .gltf, .obj, .fbx; distinct by content hash) in the runtime
  folders of the game. This is an upper bound on what a scene loads.

What is asserted
  - the two configurations that players prefer ship the fewest model files and
    call the fewest primitive constructors
  - with task and configuration effects removed, neither count is related to
    3D presentation or playability (|r| <= 0.1, bootstrap interval over tasks
    includes zero)
  - agents generate a model in nearly half of the builds that have an asset
    record, and about half of the builds whose generated files can be traced
    ship none of them

Limits worth knowing before quoting more than the paper does
  The asset record exists for about half of the builds, is marked approximate
  for many of them, and names the generated files for fewer still (for none of
  the glm-5.3 builds). A generated file that was both renamed and re-encoded
  before delivery is not traced. Per-configuration statements about generated
  models are therefore not supported; the paper pools the configurations.
"""
import csv
import hashlib
import json
import math
import os
import random
import re
import sqlite3
import statistics
import sys
from collections import Counter, defaultdict
from pathlib import Path, PurePosixPath

sys.dont_write_bytecode = True

SOL, ASTRA, KIMI, GLM = 'codex-gpt-6.1-sol', 'codex-gpt-6-astra', 'kimi-k3', 'zcode-glm-5.3'
FOUR = [ASTRA, SOL, KIMI, GLM]                       # row order of the table
NAME = {SOL: r'\texttt{gpt-6.1-sol}', ASTRA: r'\texttt{gpt-6-astra}',
        KIMI: r'\texttt{kimi-k3}    ', GLM: r'\texttt{glm-5.3}    '}
TOP, BOTTOM = [SOL, ASTRA], [KIMI, GLM]
MODEL_SUFFIXES = {'.glb', '.gltf', '.obj', '.fbx'}
# Folders that hold tests, tools or asset-preparation files, not the running game
# (same rule as is_runtime_source in analyze_engineering_assets.py).
NON_RUNTIME_TOP = {'tests', 'test', 'acceptance', 'tools', 'scripts', 'docs', 'examples',
                   'fixtures', 'artifacts', 'qa'}
BOOTSTRAP_DRAWS = 1000
SEED = 20261117


def number(value):
    try:
        return float(value)
    except (TypeError, ValueError):
        return None


def in_runtime_folder(relative):
    parts = [p.lower() for p in PurePosixPath(relative.replace('\\', '/')).parts]
    if not parts or parts[0] in NON_RUNTIME_TOP:
        return False
    if any(p in {'assets-src', 'assets-source', 'artifacts', '__tests__'} for p in parts):
        return False
    return not any(parts[i] == 'assets' and parts[i + 1] in {'source', 'sources', 'src', 'fixtures'}
                   for i in range(len(parts) - 1))


def shipped_models(root):
    """Distinct model files in the runtime folders of a delivered game: {sha256: file name}."""
    found = {}
    for directory, dirnames, filenames in os.walk(root):
        dirnames[:] = [d for d in dirnames if d not in {'.git', 'node_modules'}]
        for filename in filenames:
            path = Path(directory) / filename
            if path.is_symlink() or path.suffix.lower() not in MODEL_SUFFIXES:
                continue
            if not in_runtime_folder(path.relative_to(root).as_posix()):
                continue
            digest = hashlib.sha256()
            with open(path, 'rb') as handle:
                for chunk in iter(lambda: handle.read(1 << 20), b''):
                    digest.update(chunk)
            found[digest.hexdigest()] = filename.lower()
    return found


def walk_json(value):
    if isinstance(value, dict):
        yield value
        for item in value.values():
            yield from walk_json(item)
    elif isinstance(value, list):
        for item in value:
            yield from walk_json(item)


def generated_provenance(asset_usage):
    """File names and hashes that the build's asset record marks as AI-generated."""
    names, hashes = set(), set()
    for item in walk_json(asset_usage):
        if item.get('origin') != 'generated':
            continue
        for key in ('path', 'paths', 'url', 'urls', 'model_urls'):
            value = item.get(key)
            strings = [value] if isinstance(value, str) else \
                [x for x in value if isinstance(x, str)] if isinstance(value, list) else \
                [x for x in value.values() if isinstance(x, str)] if isinstance(value, dict) else []
            for text in strings:
                if Path(text.split('?')[0]).suffix.lower() in MODEL_SUFFIXES:
                    names.add(Path(text.split('?')[0]).name.lower())
        digests = item.get('sha256') or item.get('digests')
        for digest in ([digests] if isinstance(digests, str) else digests if isinstance(digests, list) else []):
            if isinstance(digest, str) and re.fullmatch(r'[0-9a-fA-F]{64}', digest):
                hashes.add(digest.lower())
    return names, hashes


def correlation(a, b):
    ma, mb = statistics.mean(a), statistics.mean(b)
    den = math.sqrt(sum((x - ma) ** 2 for x in a) * sum((y - mb) ** 2 for y in b))
    return sum((x - ma) * (y - mb) for x, y in zip(a, b)) / den if den else float('nan')


def adjusted_r(games, x_key, y_key):
    """Correlation of log(1 + count) with a score after removing task and configuration means.

    Only tasks with at least two scored games contribute. The two sets of means are
    removed by alternating projections until both are zero.
    """
    data = [g for g in games if g[x_key] is not None and g[y_key] is not None]
    per_task = Counter(g['task'] for g in data)
    data = [g for g in data if per_task[g['task']] >= 2]
    xs = [math.log1p(g[x_key]) for g in data]
    ys = [g[y_key] for g in data]
    groups = []
    for key in ('cfg', 'task'):
        index = defaultdict(list)
        for i, g in enumerate(data):
            index[g[key]].append(i)
        groups.append(list(index.values()))
    for values in (xs, ys):
        for _ in range(100):
            for group in groups:
                for members in group:
                    mean = sum(values[i] for i in members) / len(members)
                    for i in members:
                        values[i] -= mean
    return correlation(xs, ys), len(data)


def bootstrap_interval(games, x_key, y_key, rng):
    by_task = defaultdict(list)
    for g in games:
        by_task[g['task']].append(g)
    tasks = sorted(by_task)
    draws = []
    for _ in range(BOOTSTRAP_DRAWS):
        sample = []
        for copy, task in enumerate(rng.choices(tasks, k=len(tasks))):
            sample += [dict(g, task=f'{task}#{copy}') for g in by_task[task]]
        r, _ = adjusted_r(sample, x_key, y_key)
        if r == r:
            draws.append(r)
    draws.sort()
    return draws[int(0.025 * len(draws))], draws[int(0.975 * len(draws)) - 1]


def half_up(value):
    return int(math.floor(value + 0.5))


def main():
    if len(sys.argv) != 4:
        sys.exit(__doc__)
    runs = list(csv.DictReader(open(sys.argv[1], newline='', encoding='utf-8')))
    scores = {r['result_id']: r for r in csv.DictReader(open(sys.argv[2], newline='', encoding='utf-8'))}
    connection = sqlite3.connect(f'file:{Path(sys.argv[3]).resolve()}?mode=ro', uri=True)
    metadata = {}
    for result_id, raw in connection.execute('SELECT result_id, metadata_json FROM results'):
        try:
            metadata[result_id] = json.loads(raw or '{}').get('asset_usage')
        except ValueError:
            metadata[result_id] = None
    connection.close()

    games = []
    for run in runs:
        cfg, root = run['configuration_id'], run['artifact_root']
        if cfg not in FOUR or not root or not os.path.isdir(root):
            continue
        models = shipped_models(root)
        usage = metadata.get(run['result_id'])
        usage = usage if isinstance(usage, dict) else {}
        names, hashes = generated_provenance(usage)
        score = scores.get(run['result_id'], {})
        games.append(dict(
            cfg=cfg, task=run['prompt_id'], models=len(models),
            prim=number(run['c_prim']),                          # None without a source snapshot
            gen_in_code=(number(run['c_gen']) or 0) > 0,
            gen_made=(number(usage.get('generated_models')) or 0) > 0,
            gen_record=usage.get('generated_models') is not None,
            gen_traceable=bool(names or hashes),                # the record names the generated files
            gen_shipped=any(h in hashes or n in names for h, n in models.items()),
            pres=number(score.get('presentation_100')), play=number(score.get('playability_100'))))
    by_cfg = {c: [g for g in games if g['cfg'] == c] for c in FOUR}
    assert all(len(v) >= 40 for v in by_cfg.values())

    # ---- Table tab:asset_strategy ------------------------------------------------
    print('% rows of Table tab:asset_strategy')
    table = {}
    for cfg in FOUR:
        rows = by_cfg[cfg]
        source = [g for g in rows if g['prim'] is not None]
        counts = [g['models'] for g in rows]
        quartiles = statistics.quantiles(counts, n=4)
        table[cfg] = dict(
            with_models=100 * sum(c > 0 for c in counts) / len(counts),
            median=statistics.median(counts), q1=quartiles[0], q3=quartiles[2], mean=statistics.mean(counts),
            prim_median=statistics.median(g['prim'] for g in source),
            prim_mean=statistics.mean(g['prim'] for g in source),
            gen_made=100 * sum(g['gen_made'] for g in rows if g['gen_record']) / max(1, sum(g['gen_record'] for g in rows)),
            gen_shipped=sum(g['gen_shipped'] for g in rows), gen_in_code=sum(g['gen_in_code'] for g in rows),
            gen_any=sum(g['gen_shipped'] or g['gen_in_code'] for g in rows), games=len(rows), source=len(source))
        t = table[cfg]
        print(' & '.join([NAME[cfg], f"{half_up(t['with_models'])}\\%", str(half_up(t['mean'])),
                          str(half_up(t['prim_mean']))]) + r' \\')
    print('\n% detail (not printed in the paper)')
    for cfg in FOUR:
        t = table[cfg]
        print(f"  {cfg:18s} games with models {t['with_models']:.1f}% | model files median {t['median']:.1f} "
              f"[{t['q1']:.1f}, {t['q3']:.1f}] mean {t['mean']:.1f} | primitive calls median {t['prim_median']:.1f} "
              f"mean {t['prim_mean']:.1f} | generated a model during the build {t['gen_made']:.0f}% of recorded builds | "
              f"generated model shipped {t['gen_shipped']} / in code {t['gen_in_code']} / either {t['gen_any']} games")

    # ---- quantity across configurations -------------------------------------------
    medians = {c: table[c]['median'] for c in FOUR}
    means = {c: table[c]['mean'] for c in FOUR}
    prims = {c: table[c]['prim_mean'] for c in FOUR}
    shares = {c: table[c]['with_models'] for c in FOUR}
    for stat in (medians, means, prims):                                         # "the preferred two ship the least"
        assert max(stat[c] for c in TOP) < min(stat[c] for c in BOTTOM)
    for stat in (medians, means, prims, shares):                                 # "glm-5.3 ships the most"
        assert max(stat, key=stat.get) == GLM
    model_ratios = [means[b] / means[t] for b in BOTTOM for t in TOP]
    prim_ratios = [prims[b] / prims[t] for b in BOTTOM for t in TOP]
    print(f'\n% bottom / top tier: model files {min(model_ratios):.2f}-{max(model_ratios):.2f}, '
          f'primitive calls {min(prim_ratios):.2f}-{max(prim_ratios):.2f}')
    assert 1.6 < min(model_ratios) and max(model_ratios) < 2.0                   # "nearly twice as many"
    assert 1.9 < min(prim_ratios) and max(prim_ratios) < 3.1                     # "two to three times as often"
    assert all(55 < s < 85 for s in shares.values())                             # models in most games everywhere
    by_task = defaultdict(list)
    for g in games:
        by_task[g['task']].append(g)
    more = fewer = equal = 0
    for rows in by_task.values():
        for low in rows:
            for high in rows:
                if low['cfg'] in BOTTOM and high['cfg'] in TOP:
                    more += low['models'] > high['models']
                    fewer += low['models'] < high['models']
                    equal += low['models'] == high['models']
    assert more > 1.5 * fewer                                                    # same task: bottom tier ships more
    pres_mean = {c: statistics.mean(g['pres'] for g in by_cfg[c] if g['pres'] is not None) for c in FOUR}
    assert min(pres_mean, key=pres_mean.get) == GLM                              # most models, lowest presentation

    # ---- quantity and quality within task and configuration -------------------------
    rng = random.Random(SEED)
    print('\n% count vs score with task and configuration means removed (r, 95% bootstrap interval over tasks)')
    relation = {}
    for x_key in ('models', 'prim'):
        for y_key in ('pres', 'play'):
            r, n = adjusted_r(games, x_key, y_key)
            low, high = bootstrap_interval(games, x_key, y_key, rng)
            relation[x_key, y_key] = (r, low, high)
            print(f'  {x_key:6s} vs {y_key:4s}: r = {r:+.2f} [{low:+.2f}, {high:+.2f}] over {n} games')
            assert abs(r) <= 0.10 and low < 0 < high                             # "score no higher"
    print('\n% within a configuration: games above vs. at or below its median number of model files')
    not_higher = 0
    for cfg in FOUR:
        rows = [g for g in by_cfg[cfg] if g['pres'] is not None and g['play'] is not None]
        cut = statistics.median(g['models'] for g in rows)
        above = [g for g in rows if g['models'] > cut]
        below = [g for g in rows if g['models'] <= cut]
        diff_pres = statistics.mean(g['pres'] for g in above) - statistics.mean(g['pres'] for g in below)
        diff_play = statistics.mean(g['play'] for g in above) - statistics.mean(g['play'] for g in below)
        print(f'  {cfg:18s} presentation {diff_pres:+.1f}, playability {diff_play:+.1f}')
        not_higher += not (diff_pres > 0 and diff_play > 0)
    assert not_higher == 4                                                       # nowhere do both scores rise with more files

    # ---- generated models ------------------------------------------------------------
    recorded = [g for g in games if g['gen_record']]
    made = [g for g in recorded if g['gen_made']]
    traceable = [g for g in made if g['gen_traceable']]
    traced = [g for g in traceable if g['gen_shipped']]
    no_models = [g for g in traceable if g['models'] == 0]
    print('\n% generated models (configurations pooled)')
    print(f'  builds with an asset record: {100 * len(recorded) / len(games):.0f}% of all builds')
    print(f'  ... of which generated at least one model: {100 * len(made) / len(recorded):.0f}%')
    print(f'  ... of which the record names the generated files: {len(traceable)} builds; '
          f'{100 * (1 - len(traced) / len(traceable)):.0f}% of these ship none of them '
          f'({100 * len(no_models) / len(traceable):.0f}% ship no model file at all)')
    for cfg in FOUR:
        rec = [g for g in recorded if g['cfg'] == cfg]
        tr = [g for g in traceable if g['cfg'] == cfg]
        print(f"  {cfg:18s} record {len(rec)}/{len(by_cfg[cfg])}, generated {sum(g['gen_made'] for g in rec)}, "
              f"traceable {len(tr)}, traced into the game {sum(g['gen_shipped'] for g in tr)}")
    assert 0.45 < len(recorded) / len(games) < 0.60                              # record for "about half of the builds"
    assert 0.40 < len(made) / len(recorded) < 0.50                               # generate in "nearly half" of them
    assert 0.40 < 1 - len(traced) / len(traceable) < 0.60                        # "about half ship none of them"
    assert sum(g['cfg'] == GLM for g in traceable) == 0                          # why the paper pools configurations
    print(f'\n% same task, bottom-tier vs top-tier game: more files {more}, fewer {fewer}, equal {equal}')
    print('\nPASS: table rows and quoted facts recomputed.')


if __name__ == '__main__':
    main()


==> scripts/build_long_horizon.py <==
#!/usr/bin/env python3
"""Recompute every number in the long-horizon subsection (Sec. sec:long_horizon).

Standard-library only. Reads the frozen extracts under analysis/data and writes
nothing: it prints the LaTeX rows of Table tab:long_horizon and the facts behind
Takeaways 8-9, and asserts the values the text depends on (the text quotes only
a few of them; the rest back its qualitative statements).

Run from any directory: python3 scripts/build_long_horizon.py

Inputs
  academic-lgr-models.csv     goal retention (LGR) / plan adherence (LPA0) per quartile
  academic-sensitivities.csv  LGR with procedural deviations set aside
  run-extract.csv             per-build task scale and model-response counts
  academic-counts.json        sample sizes and consensus label counts
  academic-agreement.json     blind second-review agreement
  deviation-units.csv         the 94 sampled operations with a consensus goal or
                              plan deviation (subset of academic-annotation-units.csv
                              of the same frozen snapshot, joined with task scale)
Two quoted figures are not recomputable here and come from the frozen report
(analysis/sources/analysis-report.md): the 66,688 eligible root operations (Sec. 4.2)
and the median context compactions per run, 5.0 and 2.5 (Sec. 5.6).
"""
import csv
import json
import statistics
import sys
from collections import Counter
from pathlib import Path

sys.dont_write_bytecode = True  # keep the promise below: this script writes nothing
sys.path.insert(0, str(Path(__file__).resolve().parent))
from build_addendum import DATA, one, read  # noqa: E402  (no side effects on import)

CONFIGS = [('codex-gpt-6.1-sol', r'\texttt{gpt-6.1-sol}', '69.1'),  # BT: scripts/build_preference.py
           ('codex-gpt-6-astra', r'\texttt{gpt-6-astra}', '69.2'),
           ('kimi-k3', r'\texttt{kimi-k3}', '25.9')]
QUARTILES = ['q1', 'q2', 'q3', 'q4']
SCALES = ['short', 'medium', 'long']


def pct1(value):
    """Percentage with one decimal; exact 100 prints as '100'."""
    x = 100 * float(value)
    return '100' if abs(x - 100) < 5e-3 else f'{x:.1f}'


def main():
    models = read('academic-lgr-models.csv')
    sens = read('academic-sensitivities.csv')
    runs = read('run-extract.csv')
    devs = read('deviation-units.csv')
    meta = json.loads((DATA / 'academic-counts.json').read_text())
    agree = json.loads((DATA / 'academic-agreement.json').read_text())

    def rate(cohort, period, metric, key):
        return one(models, cohort=cohort, review='consensus', scope='root',
                   period=period, metric=metric, configuration_id=key)

    def calls(key, scale):
        rows = [r for r in runs if r['configuration_id'] == key
                and r['task_scale_current_reference'] == scale
                and r['academic_native_attribution_eligible'] == 'True'
                and r['academic_authenticated_root_logical_model_responses'] != '']
        return statistics.median(
            float(r['academic_authenticated_root_logical_model_responses'])
            + float(r['academic_authenticated_descendant_model_responses'] or 0) for r in rows)

    # ---- cohort and sampling -------------------------------------------------
    assert meta['frozen_results'] == len(runs) == 175 and meta['unique_prompts'] == 73
    per_config = Counter(r['configuration_id'] for r in runs)
    assert [per_config[k] for k, _, _ in CONFIGS] + [per_config['zcode-glm-5.3']] == [59, 69, 45, 2]
    assert Counter(r['task_scale_current_reference'] for r in runs)['long'] == meta['long_results'] == 53
    assert meta['selected_root_n'] == 5590 and meta['selected_child_n'] == 1352
    assert meta['random_second_review_selected_n'] == 1389
    root_goal = next(r for r in agree['records'] if abs(r['kappa'] - 0.4431775778431944) < 1e-9)
    assert f"{100 * root_goal['agreement']:.1f}" == '92.3'

    # ---- table ---------------------------------------------------------------
    print('% rows of Table tab:long_horizon')
    table = {}
    for key, name, bt in CONFIGS:
        gr = [pct1(rate('long', q, 'LGR', key)['macro_conditional_point']) for q in QUARTILES]
        pa = [pct1(rate('long', q, 'LPA0', key)['macro_conditional_point']) for q in QUARTILES]
        strict = pct1(rate('all', 'all', 'LGR', key)['macro_conditional_point'])
        relaxed = pct1(one(sens, cohort='all', configuration_id=key, metric='LGR_consensus',
                           sensitivity='typed_procedural_D_to_U')['point'])
        effort = [f'{int(calls(key, s) + 0.5):,}' for s in SCALES]  # round half up
        n_large = rate('long', 'q4', 'LGR', key)['n_all']
        table[key] = dict(gr=gr, pa=pa, strict=strict, relaxed=relaxed, effort=effort, n=n_large)
        print(' & '.join([name, n_large, ' / '.join(gr), ' / '.join(pa),
                          rf'{strict} $\rightarrow$ {relaxed}', ' / '.join(effort), bt]) + r' \\')
    assert table['codex-gpt-6.1-sol'] == dict(
        gr=['100'] * 4, pa=['100', '100', '96.2', '91.4'], strict='99.7', relaxed='99.9',
        effort=['849', '1,186', '1,645'], n='16')
    assert table['codex-gpt-6-astra'] == dict(
        gr=['100'] * 4, pa=['100'] * 4, strict='100', relaxed='100',
        effort=['971', '1,132', '1,404'], n='23')
    assert table['kimi-k3'] == dict(
        gr=['84.5', '94.0', '98.8', '96.2'], pa=['100', '100', '100', '98.6'], strict='96.1',
        relaxed='99.3', effort=['601', '730', '761'], n='13')

    # ---- facts quoted in the takeaways ----------------------------------------
    facts = {}
    for key, _, _ in CONFIGS:
        facts[key] = {
            'GR all builds q1..q4': [pct1(rate('all', q, 'LGR', key)['macro_conditional_point']) for q in QUARTILES],
            'PA all builds q1..q4': [pct1(rate('all', q, 'LPA0', key)['macro_conditional_point']) for q in QUARTILES],
            'GR large full-run strict -> relaxed': [
                pct1(rate('long', 'all', 'LGR', key)['macro_conditional_point']),
                pct1(one(sens, cohort='long', configuration_id=key, metric='LGR_consensus',
                         sensitivity='typed_procedural_D_to_U')['point'])],
            'GR large q4 adjudicable coverage': pct1(rate('long', 'q4', 'LGR', key)['macro_adjudicable_coverage']),
            'procedural deviations relabelled (all builds)': one(
                sens, cohort='all', configuration_id=key, metric='LGR_consensus',
                sensitivity='typed_procedural_D_to_U')['typed_procedural_changed_n'],
            'effort ratio large/small': round(calls(key, 'long') / calls(key, 'short'), 2),
        }
    assert facts['codex-gpt-6.1-sol']['GR all builds q1..q4'] == ['99.8', '99.1', '100', '99.7']
    assert facts['codex-gpt-6-astra']['GR all builds q1..q4'] == ['100'] * 4
    assert facts['kimi-k3']['GR all builds q1..q4'] == ['94.8', '96.4', '97.9', '94.1']
    assert facts['codex-gpt-6.1-sol']['PA all builds q1..q4'] == ['99.7', '99.8', '99.0', '96.6']
    assert facts['codex-gpt-6-astra']['PA all builds q1..q4'] == ['100', '99.8', '99.7', '98.8']
    assert facts['kimi-k3']['PA all builds q1..q4'] == ['100', '100', '99.4', '97.6']
    assert facts['kimi-k3']['GR large full-run strict -> relaxed'] == ['94.5', '97.6']
    assert [facts[k]['procedural deviations relabelled (all builds)'] for k, _, _ in CONFIGS] == ['5', '0', '41']
    assert [facts[k]['effort ratio large/small'] for k, _, _ in CONFIGS] == [1.94, 1.45, 1.27]

    root = [d for d in devs if d['root_agent'] == 'True']
    goal_dev = [d for d in root if d['consensus_goal_label'] == 'D']
    plan_dev = [d for d in root if d['consensus_plan_link'] == 'D']
    assert sum(d['consensus_goal_label'] == 'D' for d in devs) == meta['consensus_goal_counts']['D'] == 62
    assert sum(d['consensus_plan_link'] == 'D' for d in devs) == meta['consensus_plan_counts']['D'] == 32
    goal_by_config = Counter(d['configuration_id'] for d in goal_dev)
    assert len(goal_dev) == 52 and goal_by_config == {'kimi-k3': 46, 'codex-gpt-6.1-sol': 6}
    assert f'{100 * len(goal_dev) / meta["selected_root_n"]:.1f}' == '0.9'
    assert len(plan_dev) == 31
    assert Counter(d['consensus_goal_label'] for d in plan_dev) == {'A': 30, 'U': 1}
    assert sum(d['stage_quartile'] == '4' for d in plan_dev) == 22
    subtypes = Counter(d['goal_violation_subtype'] or 'untyped' for d in goal_dev)
    assert subtypes['PLAN_ONLY_SCOPE'] == 24
    assert subtypes['TEMP_PATH_CONSTRAINT'] + subtypes['TEMP_LOCATION'] == 19
    relabelled = sum(int(facts[k]['procedural deviations relabelled (all builds)']) for k, _, _ in CONFIGS)
    assert relabelled == 46 and len(goal_dev) - relabelled == 6  # non-procedural deviations
    assert f'{100 * 6 / meta["selected_root_n"]:.1f}' == '0.1'
    coverage = [100 * float(rate('long', q, m, k)['macro_adjudicable_coverage'])
                for k, _, _ in CONFIGS for q in QUARTILES for m in ['LGR']]
    assert (round(min(coverage)), round(max(coverage))) == (72, 98)
    assert round(100 * meta['random_second_review_selected_n']
                 / (meta['selected_root_n'] + meta['selected_child_n'])) == 20
    facts['root goal deviations'] = dict(total=len(goal_dev), by_config=dict(goal_by_config),
                                         share_of_root_sample_pct=round(100 * len(goal_dev) / 5590, 2),
                                         subtypes=dict(Counter(d['goal_violation_subtype'] or 'untyped' for d in goal_dev)))
    facts['root plan departures'] = dict(total=len(plan_dev), in_last_quartile=22,
                                         goal_label=dict(Counter(d['consensus_goal_label'] for d in plan_dev)),
                                         by_config=dict(Counter(d['configuration_id'] for d in plan_dev)))
    facts['second review'] = dict(sampled=1389, root_goal_agreement_pct=round(100 * root_goal['agreement'], 2),
                                  root_goal_kappa=round(root_goal['kappa'], 3))
    print('\n% facts quoted in the text')
    print(json.dumps(facts, indent=2))
    print('\nPASS: table rows and quoted facts recomputed from analysis/data.')


if __name__ == '__main__':
    main()


==> scripts/build_preference.py <==
#!/usr/bin/env python3
"""Recompute the human-preference numbers of the paper (BT Score, Raw Win).

Standard-library only; opens its inputs read-only and writes nothing. It prints
the LaTeX cells for every table that carries a preference number and asserts the
facts that the prose relies on.

Usage
  python3 scripts/build_preference.py <comparison.sqlite3> <run-metrics.csv>

Inputs (kept outside the paper folder; pass their paths)
  comparison.sqlite3  arena database with the tables votes, battles, results and
                      rating_snapshots
  run-metrics.csv     per-build token counts (tok_input_uncached, tok_cache_read,
                      tok_output, tok_total); needed for the two "BT per 1M tokens"
                      columns of Table tab:token_decomp

What is computed
  The paper reports four configurations, so the Bradley--Terry model is fitted on
  the votes whose two games both come from these four (K = 4 in
  Eq. eq:human-preference). Raw Win uses the same votes. Votes are taken up to
  CUTOFF so that the numbers stay fixed if the arena keeps collecting votes.

  The fit mirrors fit_research_bt of the arena platform: outcome 1 / 0 / 0.5
  (win / loss / tie or both-bad), weight 1/p normalised to mean one, L2 = 1e-3 on
  the reference-coded strengths, Newton steps, then centred strengths.

Self-check
  Before anything else the script refits the platform's stored snapshot
  SNAPSHOT_ID with all of its configurations and requires the four scores the
  platform stored for it (OLD_SNAPSHOT_BT). This shows that this file reproduces
  the platform's estimator.
"""
import csv
import math
import random
import sqlite3
import statistics
import sys
from collections import Counter, defaultdict
from itertools import combinations

sys.dont_write_bytecode = True

FOUR = ['codex-gpt-6.1-sol', 'codex-gpt-6-astra', 'kimi-k3', 'zcode-glm-5.3']
SHORT = {'codex-gpt-6.1-sol': 'gpt-6.1-sol', 'codex-gpt-6-astra': 'gpt-6-astra',
         'kimi-k3': 'kimi-k3', 'zcode-glm-5.3': 'glm-5.3'}
SOL, ASTRA, KIMI, GLM = FOUR

# Last vote in the database when the paper numbers were frozen.
CUTOFF = '2026-11-14T18:47:29.693097+00:00'

# Platform snapshot used only for the self-check (all configurations, earlier cutoff).
SNAPSHOT_ID = 'c254df3d-341d-4fd9-a853-94e05116cd68'
OLD_SNAPSHOT_BT = {SOL: 79.50554247771501, ASTRA: 68.05185639914204,
                   KIMI: 20.229453730592546, GLM: 19.77561999152868}

QUERY = """
SELECT ra.configuration_id AS a, rb.configuration_id AS b, v.outcome AS outcome,
       b.conditional_probability AS p, v.created_at AS created_at
FROM votes v
JOIN battles b ON b.battle_id = v.battle_id
JOIN results ra ON ra.artifact_id = b.artifact_a
JOIN results rb ON rb.artifact_id = b.artifact_b
WHERE v.outcome != 'skip' AND v.created_at <= ?
ORDER BY v.created_at, v.battle_id
"""


def load_votes(db_path, cutoff):
    con = sqlite3.connect(f'file:{db_path}?mode=ro', uri=True)
    try:
        rows = con.execute(QUERY, (cutoff,)).fetchall()
    finally:
        con.close()
    votes = []
    for a, b, outcome, p, _ in rows:
        assert outcome in {'a', 'b', 'tie', 'both_bad'}, outcome
        p = 1.0 if p is None else float(p)
        assert 0 < p <= 1, p
        votes.append((a, b, 1.0 if outcome == 'a' else 0.0 if outcome == 'b' else 0.5, p, outcome))
    return votes


def snapshot_cutoff(db_path):
    con = sqlite3.connect(f'file:{db_path}?mode=ro', uri=True)
    try:
        row = con.execute('SELECT created_at FROM rating_snapshots WHERE snapshot_id = ?',
                          (SNAPSHOT_ID,)).fetchone()
    finally:
        con.close()
    assert row, 'snapshot used for the self-check is missing'
    return row[0]


def solve(matrix, vector):
    """Gaussian elimination with partial pivoting."""
    n = len(vector)
    m = [row[:] + [vector[i]] for i, row in enumerate(matrix)]
    for col in range(n):
        pivot = max(range(col, n), key=lambda r: abs(m[r][col]))
        m[col], m[pivot] = m[pivot], m[col]
        for r in range(col + 1, n):
            factor = m[r][col] / m[col][col]
            for c in range(col, n + 1):
                m[r][c] -= factor * m[col][c]
    out = [0.0] * n
    for r in range(n - 1, -1, -1):
        out[r] = (m[r][n] - sum(m[r][c] * out[c] for c in range(r + 1, n))) / m[r][r]
    return out


def logistic(z):
    return 1.0 / (1.0 + math.exp(-max(-40.0, min(40.0, z))))


def fit(votes, l2=1e-3):
    """Weighted, L2-regularised Bradley--Terry fit; returns {configuration: score}."""
    ids = sorted({v[0] for v in votes} | {v[1] for v in votes})
    k, dim = len(ids), len(ids) - 1
    index = {name: i for i, name in enumerate(ids)}
    mean_raw = sum(1 / v[3] for v in votes) / len(votes)
    data = [(index[a], index[b], y, (1 / p) / mean_raw) for a, b, y, p, _ in votes]
    beta = [0.0] * dim  # the last configuration in sorted order is the reference
    for _ in range(150):
        hessian = [[l2 if i == j else 0.0 for j in range(dim)] for i in range(dim)]
        gradient = [-l2 * beta[i] for i in range(dim)]
        for a, b, y, w in data:
            z = (beta[a] if a < dim else 0.0) - (beta[b] if b < dim else 0.0)
            prob = logistic(z)
            curvature = w * prob * (1 - prob)
            residual = w * (y - prob)
            if a < dim:
                gradient[a] += residual
                hessian[a][a] += curvature
            if b < dim:
                gradient[b] -= residual
                hessian[b][b] += curvature
            if a < dim and b < dim:
                hessian[a][b] -= curvature
                hessian[b][a] -= curvature
        step = solve(hessian, gradient)
        beta = [beta[i] + step[i] for i in range(dim)]
        if max(abs(s) for s in step) < 1e-9:
            break
    full = beta + [0.0]
    centre = sum(full) / k
    full = [value - centre for value in full]
    return {name: 100 * sum(logistic(full[i] - full[j]) for j in range(k) if j != i) / (k - 1)
            for i, name in enumerate(ids)}


def raw_win(votes):
    points, count = Counter(), Counter()
    for a, b, y, _, _ in votes:
        count[a] += 1
        count[b] += 1
        points[a] += y
        points[b] += 1 - y
    return {name: 100 * points[name] / count[name] for name in count}, count


def token_means(path):
    groups = defaultdict(list)
    with open(path, newline='') as handle:
        for row in csv.DictReader(handle):
            if row['configuration_id'] in FOUR and row['tok_total'] not in ('', 'None'):
                groups[row['configuration_id']].append(row)
    means = {}
    for name in FOUR:
        rows = groups[name]
        assert rows, name
        mean = lambda field: statistics.mean(float(r[field]) for r in rows) / 1e6  # noqa: E731
        means[name] = {'uncached': mean('tok_input_uncached'), 'cache': mean('tok_cache_read'),
                       'out': mean('tok_output'), 'total': mean('tok_total')}
    return means


def bold(text, on):
    return rf'\textbf{{{text}}}' if on else text


def main():
    if len(sys.argv) != 3:
        sys.exit(__doc__)
    db_path, metrics_path = sys.argv[1], sys.argv[2]

    # --- self-check: reproduce the platform snapshot (all configurations) ---
    snapshot_votes = load_votes(db_path, snapshot_cutoff(db_path))
    snapshot_scores = fit(snapshot_votes)
    for name in FOUR:
        assert abs(snapshot_scores[name] - OLD_SNAPSHOT_BT[name]) < 1e-6, (name, snapshot_scores[name])
    print('self-check: platform snapshot reproduced for the four configurations')

    # --- votes among the four reported configurations ---
    votes = [v for v in load_votes(db_path, CUTOFF) if v[0] in FOUR and v[1] in FOUR]
    pairs = defaultdict(lambda: [0, 0, 0, 0])  # first wins, second wins, tie, both bad
    for a, b, y, _, outcome in votes:
        key = tuple(sorted((a, b), key=FOUR.index))
        flipped = a != key[0]
        if outcome == 'a':
            pairs[key][1 if flipped else 0] += 1
        elif outcome == 'b':
            pairs[key][0 if flipped else 1] += 1
        else:
            pairs[key][2 if outcome == 'tie' else 3] += 1
    print('\nhead-to-head (first wins / second wins / tie / both bad):')
    for key in combinations(FOUR, 2):
        assert sum(pairs[key]) > 0, f'no direct comparison for {key}'
        print(f'  {SHORT[key[0]]:12s} vs {SHORT[key[1]]:12s} {pairs[key]}')

    bt = fit(votes)
    raw, comparisons = raw_win(votes)
    assert set(bt) == set(FOUR)
    assert abs(sum(bt.values()) / 4 - 50) < 1e-6, 'BT scores of K configurations must average 50'
    # every vote hands out exactly one point, and each configuration's points are raw * comparisons
    assert abs(sum(raw[n] * comparisons[n] / 100 for n in FOUR) - len(votes)) < 1e-9

    print('\nconfiguration        BT Score   Raw Win')
    for name in FOUR:
        print(f'  {SHORT[name]:14s}   {bt[name]:7.3f}   {raw[name]:6.2f}')

    # --- uncertainty, used only to decide what the prose may claim ---
    rng = random.Random(0)
    draws = []
    while len(draws) < 2000:
        sample = [votes[rng.randrange(len(votes))] for _ in votes]
        if {v[0] for v in sample} | {v[1] for v in sample} != set(FOUR):
            continue
        scores = fit(sample)
        draws.append([scores[name] for name in FOUR])

    def interval(values):
        ordered = sorted(values)
        return ordered[int(0.025 * len(ordered))], ordered[int(0.975 * len(ordered)) - 1]

    def share(condition):
        return sum(1 for d in draws if condition(d)) / len(draws)

    print('\nbootstrap over votes (2,000 draws), 95% intervals:')
    for i, name in enumerate(FOUR):
        low, high = interval([d[i] for d in draws])
        print(f'  {SHORT[name]:14s} [{low:5.1f}, {high:5.1f}]')
    p_sol_astra = share(lambda d: d[0] > d[1])
    p_astra_kimi = share(lambda d: d[1] > d[2])
    p_astra_glm = share(lambda d: d[1] > d[3])
    p_sol_kimi = share(lambda d: d[0] > d[2])
    p_sol_glm = share(lambda d: d[0] > d[3])
    p_glm_kimi = share(lambda d: d[3] > d[2])
    print(f'  P(sol > astra) = {p_sol_astra:.2f}   P(glm > kimi) = {p_glm_kimi:.2f}')
    print(f'  P(astra > kimi) = {p_astra_kimi:.2f}  P(astra > glm) = {p_astra_glm:.2f}  '
          f'P(sol > kimi) = {p_sol_kimi:.2f}  P(sol > glm) = {p_sol_glm:.2f}')

    # --- facts the prose relies on ---
    tokens = token_means(metrics_path)
    top, bottom = (SOL, ASTRA), (KIMI, GLM)
    ratios = [bt[t] / bt[b] for t in top for b in bottom]
    print('\nfacts behind the text:')
    print(f'  astra / kimi = {bt[ASTRA] / bt[KIMI]:.2f}   kimi / astra = {bt[KIMI] / bt[ASTRA]:.2f}')
    print(f'  max - min = {max(bt.values()) - min(bt.values()):.1f}   sol - astra = {bt[SOL] - bt[ASTRA]:+.2f}')
    print(f'  top-tier / bottom-tier ratios: {min(ratios):.2f} to {max(ratios):.2f}')
    print(f'  total tokens sol / astra = {tokens[SOL]["total"] / tokens[ASTRA]["total"]:.2f}   '
          f'kimi / astra = {tokens[KIMI]["total"] / tokens[ASTRA]["total"]:.2f}')
    assert min(bt[t] for t in top) > max(bt[b] for b in bottom)           # two tiers
    assert min(p_astra_kimi, p_astra_glm, p_sol_kimi, p_sol_glm) > 0.95   # ... and they are stable
    assert abs(bt[SOL] - bt[ASTRA]) < 1 and 0.25 < p_sol_astra < 0.75     # top two not separated
    assert bt[ASTRA] / bt[KIMI] > 2                                       # "more than twice"
    assert bt[KIMI] / bt[ASTRA] < 0.4                                     # "well under half"
    assert max(bt.values()) - min(bt.values()) > 40                       # "more than 40 points apart"
    assert 1.9 < min(ratios) and max(ratios) < 3                          # "roughly two to three times"
    assert min(raw, key=raw.get) == KIMI and min(bt, key=bt.get) == KIMI  # kimi lowest on both
    assert 1.4 < tokens[SOL]['total'] / tokens[ASTRA]['total'] < 1.6      # "about half again as many tokens"
    assert tokens[KIMI]['total'] > tokens[ASTRA]['total']                 # kimi spends more than astra

    # --- LaTeX cells ---
    best_bt, best_raw = max(bt, key=bt.get), max(raw, key=raw.get)
    per_total = {n: bt[n] / tokens[n]['total'] for n in FOUR}
    per_out = {n: bt[n] / tokens[n]['out'] for n in FOUR}
    best_total, best_out = max(per_total, key=per_total.get), max(per_out, key=per_out.get)

    print('\nTable tab:main_results (results.tex): BT Score & Raw Win')
    for n in FOUR:
        print(f'  {n:20s} {bold(f"{bt[n]:.2f}", n == best_bt)} & {bold(f"{raw[n]:.1f}", n == best_raw)}')
    print('\nTable tab:effort_main (qualitative_analysis.tex): BT Score & Raw Win')
    for n in FOUR:
        print(f'  {n:20s} {bold(f"{bt[n]:.2f}", n == best_bt)} & {bold(f"{raw[n]:.1f}" + chr(92) + "%", n == best_raw)}')
    print('\nTable tab:token_decomp: BT Score ... BT / 1M Tot & BT / 1M Out')
    for n in FOUR:
        print(f'  {SHORT[n]:12s} {bold(f"{bt[n]:.2f}", n == best_bt)} ... '
              f'{bold(f"{per_total[n]:.3f}", n == best_total)} & {bold(f"{per_out[n]:.1f}", n == best_out)}')
    print('\nTable tab:debug_mix: BT / Raw Win')
    for n in (SOL, ASTRA, KIMI):
        print(f'  {SHORT[n]:12s} {bold(f"{bt[n]:.1f}", n == best_bt)} / '
              f'{bold(f"{raw[n]:.1f}" + chr(92) + "%", n == best_raw)}')
    print('\nTable tab:long_horizon: BT   (also the BT strings in scripts/build_long_horizon.py)')
    for n in (SOL, ASTRA, KIMI):
        print(f'  {SHORT[n]:12s} {bold(f"{bt[n]:.1f}", n == best_bt)}')
    print('\nTable tab:presentation_playability (appendix): BT')
    for n in FOUR:
        print(f'  {SHORT[n]:12s} {bold(f"{bt[n]:.2f}", n == best_bt)}')
    print('\nall assertions passed')


if __name__ == '__main__':
    main()


==> scripts/check_figure_layout.py <==
#!/usr/bin/env python3
"""Check the layout of figures/framework.tikz from a LaTeX log.

The figure writes one GA-BOX line per named node and one GA-IN line per declared
child/parent pair. This script reports text that leaves its card, nodes that
overlap or nearly touch, and nodes outside the canvas.

    python3 scripts/check_figure_layout.py build/main.log
"""
import argparse
import itertools
import re
import sys

PT_PER_CM = 28.45274
NAME = r"[A-Za-z0-9]+"
BOX = re.compile(
    rf"GA-BOX ({NAME}): left=(-?[\d.]+)pt; right=(-?[\d.]+)pt; "
    rf"bottom=(-?[\d.]+)pt; top=(-?[\d.]+)pt"
)
PAIR = re.compile(rf"GA-IN ({NAME})/({NAME});")


def main():
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("log")
    ap.add_argument("--width", type=float, default=17.4, help="canvas width in cm")
    ap.add_argument("--height", type=float, default=16.72, help="canvas height in cm")
    ap.add_argument("--margin", type=float, default=0.04, help="minimum inset of a child in its parent, cm")
    ap.add_argument("--gap", type=float, default=0.04, help="minimum gap between unrelated nodes, cm")
    ap.add_argument("-v", "--verbose", action="store_true", help="list every node box")
    args = ap.parse_args()

    # TeX wraps log lines at 79 characters, so join them before matching.
    log = open(args.log, encoding="latin-1").read().replace("\n", "")
    box = {m.group(1): tuple(float(v) / PT_PER_CM for v in m.groups()[1:]) for m in BOX.finditer(log)}
    parent = {m.group(1): m.group(2) for m in PAIR.finditer(log)}
    if not box:
        sys.exit(f"no GA-BOX lines in {args.log}: was the figure compiled?")

    def ancestors(name):
        seen = set()
        while name in parent:
            name = parent[name]
            seen.add(name)
        return seen

    findings = []
    for child, par in parent.items():
        if child not in box or par not in box:
            findings.append(f"UNKNOWN  {child} in {par}")
            continue
        l, r, b, t = box[child]
        L, R, B, T = box[par]
        if min(l - L, R - r, b - B, T - t) < args.margin:
            findings.append(
                f"SPILL    {child} in {par}: left={l - L:.3f} right={R - r:.3f} "
                f"bottom={b - B:.3f} top={T - t:.3f}"
            )
    for a, c in itertools.combinations(box, 2):
        if a in ancestors(c) or c in ancestors(a):
            continue
        l1, r1, b1, t1 = box[a]
        l2, r2, b2, t2 = box[c]
        dx = min(r1, r2) - max(l1, l2)
        dy = min(t1, t2) - max(b1, b2)
        if dx > -args.gap and dy > -args.gap:
            findings.append(f"OVERLAP  {a} / {c}: x={dx:.3f} y={dy:.3f}")
    for name, (l, r, b, t) in box.items():
        if l < 0 or b < 0 or r > args.width or t > args.height:
            findings.append(f"CANVAS   {name}: x[{l:.2f},{r:.2f}] y[{b:.2f},{t:.2f}]")

    if args.verbose:
        for name, (l, r, b, t) in box.items():
            print(f"  {name:14s} x[{l:6.2f},{r:6.2f}] y[{b:6.2f},{t:6.2f}] w={r - l:5.2f} h={t - b:5.2f}")
    for line in findings:
        print(line)
    status = "FAIL" if findings else "PASS"
    print(f"{status}: {len(box)} nodes, {len(parent)} containment pairs, {len(findings)} findings")
    sys.exit(1 if findings else 0)


if __name__ == "__main__":
    main()


==> scripts/package_sources.py <==
#!/usr/bin/env python3
"""Package this flat, self-contained CVPR source project reproducibly."""
import hashlib
import json
from pathlib import Path
from zipfile import ZIP_DEFLATED, ZipFile, ZipInfo

ROOT = Path(__file__).resolve().parents[1]
files = {p.name: p for p in ROOT.iterdir() if p.is_file() and p.suffix in {'.tex', '.sty', '.bst', '.bib', '.md'}}
for folder in ['sections', 'tables', 'figures', 'figure_sources', 'analysis', 'scripts']:
    for p in (ROOT / folder).rglob('*'):
        if p.is_file() and '__pycache__' not in p.parts and p.name != '.DS_Store':
            files[str(p.relative_to(ROOT))] = p
zip_path = ROOT / 'overleaf-source.zip'
with ZipFile(zip_path, 'w', ZIP_DEFLATED, compresslevel=9) as z:
    for name, p in sorted(files.items()):
        info = ZipInfo(name, (2026, 11, 12, 0, 0, 0))
        info.compress_type = ZIP_DEFLATED
        info.external_attr = 0o100644 << 16
        z.writestr(info, p.read_bytes())
with ZipFile(zip_path) as z:
    assert z.testzip() is None
    assert len(z.namelist()) == len(set(z.namelist())) == len(files)
    assert all(z.read(name) == path.read_bytes() for name, path in files.items())
(ROOT / 'checks').mkdir(exist_ok=True)
(ROOT / 'checks/source-zip-manifest.json').write_text(json.dumps({
    'status': 'PASS', 'entries': len(files),
    'zip_sha256': hashlib.sha256(zip_path.read_bytes()).hexdigest(),
    'file_sha256': {n: hashlib.sha256(p.read_bytes()).hexdigest() for n,p in sorted(files.items())},
}, indent=2) + '\n')
print(f'PASS: {len(files)} source entries in {zip_path}')


==> scripts/verify_integration.py <==
#!/usr/bin/env python3
"""Check integration inputs, generated values, repeatability and preservation."""
import argparse
import csv
import hashlib
import json
import re
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
TEX = ROOT / 'overleaf' if (ROOT / 'overleaf').is_dir() else ROOT


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--check-originals', action='store_true')
    parser.add_argument('--build-dir', type=Path)
    args = parser.parse_args()
    checks = {}
    outputs = list((TEX / 'tables').glob('retrospective-*.tex')) + [TEX / 'figures/retrospective-cases.tikz']
    before = {str(p.relative_to(TEX)): sha(p) for p in outputs}
    subprocess.run([sys.executable, str(ROOT / 'scripts/build_addendum.py')], check=True)
    after = {str(p.relative_to(TEX)): sha(p) for p in outputs}
    assert before == after
    checks['generated_tables_and_figure_repeat_identically'] = True
    report = (ROOT / 'analysis/sources/analysis-report.md').read_text().splitlines()
    cases = json.loads((ROOT / 'analysis/case-evidence-map.json').read_text())
    assert len(cases) == 4
    for c in cases:
        assert report[c['line_start']-1] == c['original_text']
        assert c['current_integration_status'] == 'REUSED_ARCHIVED_REPORT_NOT_RERUN'
    checks['case_source_anchors_exact'] = True
    with (ROOT / 'analysis/data/academic-lgr-models.csv').open() as f:
        rows = list(csv.DictReader(f))
    main_rows = [r for r in rows if (r['cohort'],r['review'],r['scope'],r['period']) == ('long','consensus','root','q4') and r['configuration_id'] != 'zcode-glm-5.3']
    assert len(main_rows) == 6
    main_table = (TEX / 'tables/retrospective-late.tex').read_text()
    for r in main_rows:
        for key in ['macro_conditional_point','macro_adjudicable_coverage']:
            assert f"{100*float(r[key]):.2f}" in main_table
    checks['main_table_matches_consensus_q4_rows'] = True
    section = (TEX / 'sections/long_horizon_addendum.tex').read_text()
    assert len(re.findall(r'\\subsection\{', section)) == 2
    assert section.count(r'\begin{figure*}') == 1
    assert section.count(r'\input{tables/') == 1
    checks['two_main_subsections_one_table_one_figure'] = True
    if args.check_originals:
        baseline = json.loads((ROOT / 'checks/input-preservation-baseline.json').read_text())
        for kind in ['manuscript','archive']:
            source = Path(baseline[kind+'_root'])
            current = {str(p.relative_to(source)): sha(p) for p in sorted(source.rglob('*')) if p.is_file() and '.git' not in p.relative_to(source).parts and p.name != '.DS_Store'}
            assert current == baseline[kind], kind + ' changed'
            checks[kind+'_source_preserved_files'] = len(current)
        original = Path(baseline['manuscript_root'])
        changed = {str(p.relative_to(original)) for p in original.rglob('*') if p.is_file() and '.git' not in p.relative_to(original).parts and p.name!='.DS_Store' and sha(p) != sha(TEX / p.relative_to(original))}
        allowed = {'main.tex','sections/development_analysis.tex','sections/evaluation_reporting.tex','sections/limitations.tex','README_OVERLEAF.md','CHANGELOG.md'}
        assert changed <= allowed, changed - allowed
        for folder in ['tables','figures']:
            assert all(sha(p) == sha(TEX / p.relative_to(original)) for p in (original/folder).rglob('*') if p.is_file())
        checks['existing_assets_and_tables_byte_preserved'] = True
        checks['changed_existing_files'] = sorted(changed)
    if args.build_dir:
        log = (args.build_dir / 'main.log').read_text(errors='replace')
        forbidden = [r'Overfull',r'undefined',r'! LaTeX Error',r'! Package .* Error',r'Multiply defined',r'There were undefined']
        hits = [x for x in forbidden if re.search(x, log, re.IGNORECASE)]
        assert not hits, hits
        checks['latex_no_overflow_unresolved_reference_or_error'] = True
        info = subprocess.check_output(['pdfinfo',str(args.build_dir/'main.pdf')],text=True)
        checks['pdf_pages'] = int(re.search(r'^Pages:\s+(\d+)', info, re.M).group(1))
    (ROOT / 'checks').mkdir(exist_ok=True)
    (ROOT / 'checks/integration-verification.json').write_text(json.dumps({'status':'PASS','checks':checks},indent=2)+'\n')
    print(json.dumps(checks, indent=2))


if __name__ == '__main__':
    main()

